Denoising Adversarial Autoencoders

Unsupervised learning is of growing interest because it unlocks the potential held in vast amounts of unlabelled data to learn useful representations for inference. Autoencoders, a form of generative model, may be trained by learning to reconstruct unlabelled input data from a latent representation space. More robust representations may be produced by an autoencoder if it learns to recover clean input samples from corrupted ones. Representations may be further improved by introducing regularisation during training to shape the distribution of the encoded data in latent space. We suggest denoising adversarial autoencoders, which combine denoising and regularisation, shaping the distribution of latent space using adversarial training. We introduce a novel analysis that shows how denoising may be incorporated into the training and sampling of adversarial autoencoders. Experiments are performed to assess the contributions that denoising makes to the learning of representations for classification and sample synthesis. Our results suggest that autoencoders trained using a denoising criterion achieve higher classification performance, and can synthesise samples that are more consistent with the input data than those trained without a corruption process.

==> graphics/FIGNBS/makeencodinghistograms-DAAE-Model60.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append('../')\n",
    "\n",
    "from function import prep_data, make_new_folder, plot_losses, save_input_args, shift_x, plot_norm_losses\n",
    "from dataload import CELEBA \n",
    "from models import DAE, DIS_Z, LINEAR_SVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from torch import optim\n",
    "\n",
    "from torchvision.utils import make_grid, save_image\n",
    "from torchvision import transforms, datasets\n",
    "\n",
    "import argparse\n",
    "\n",
    "from time import time\n",
    "\n",
    "import os\n",
    "from os.path import join\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Data loaders ready.\n"
     ]
    }
   ],
   "source": [
    "testDataset = CELEBA(root='/Users/aab01/Documents/Data', train=False, transform=transforms.ToTensor())\n",
    "testLoader = torch.utils.data.DataLoader(testDataset, batch_size=100, shuffle=False)\n",
    "print('Data loaders ready.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "loading params...\n"
     ]
    }
   ],
   "source": [
    "NIMAGES=1000 # THIS NEEDS TO MATCH THE DATALOADER PARTITION POINT!\n",
    "NZ=200\n",
    "FILTER_SIZE=64 #2 for testing\n",
    "BATCH_SIZE = 100\n",
    "IM_SIZE = 64\n",
    "dae = DAE(imSize=IM_SIZE, fSize=FILTER_SIZE, nz=NZ, sigma=1.0)\n",
    "# AWS:dae.load_params('/home/ubuntu/tutorials/PyTorch/TonisModels/Ex_58/')\n",
    "dae.load_params('./TonisModels/Ex_60/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n"
     ]
    }
   ],
   "source": [
    "for i, data in enumerate(testLoader):\n",
    "    print(i)\n",
    "    x, y = prep_data(data, useCUDA=dae.useCUDA)\n",
    "    z_enc = dae.encode(x)\n",
    "    z_enc_npy = z_enc.data.numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "xcorr = dae.corrupt(x)\n",
    "encCorr = dae.encode(xcorr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Compare histograms for enc, z_samples and encCorr\n",
    "fig2 = plt.figure()\n",
    "nEnc, bEnc, _ = plt.hist(z_enc.cpu().data.numpy().flatten(), 100, normed=True)\n",
    "nEncCorr, bEncCorr, _ = plt.hist(encCorr.cpu().data.numpy().flatten(), 100, normed=True)\n",
    "nNorm, bNorm, _ = plt.hist(dae.sample_z(10000).cpu().data.numpy().flatten(), 100, normed=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "sns.set(style=\"darkgrid\")\n",
    "sns.set_context(\"paper\", font_scale=1.5,rc={\"lines.linewidth\": 2.5})\n",
    "fig3 = plt.figure();\n",
    "\n",
    "plt.plot(bEnc[1:], nEnc, label='Encoded data')\n",
    "\n",
    "plt.plot(bEncCorr[1:], nEncCorr, label='Encoded, corrupted data')\n",
    "\n",
    "plt.plot(bNorm[1:], nNorm, label='Prior')\n",
    "\n",
    "plt.title('DAAE')\n",
    "plt.xlabel('Value')\n",
    "plt.ylabel('PDF')\n",
    "plt.legend()\n",
    "plt.show()\n",
    "plt.savefig('HisEnc-60.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> graphics/FIGNBS/makeencodinghistograms-iDAAE-Model12.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append('../')\n",
    "\n",
    "from function import prep_data, make_new_folder, plot_losses, save_input_args, shift_x, plot_norm_losses\n",
    "from dataload import CELEBA \n",
    "from models import DAE, DIS_Z, LINEAR_SVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from torch import optim\n",
    "\n",
    "from torchvision.utils import make_grid, save_image\n",
    "from torchvision import transforms, datasets\n",
    "\n",
    "import argparse\n",
    "\n",
    "from time import time\n",
    "\n",
    "import os\n",
    "from os.path import join\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Data loaders ready.\n"
     ]
    }
   ],
   "source": [
    "testDataset = CELEBA(root='/Users/aab01/Documents/Data', train=False, transform=transforms.ToTensor())\n",
    "testLoader = torch.utils.data.DataLoader(testDataset, batch_size=100, shuffle=False)\n",
    "print('Data loaders ready.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "loading params...\n"
     ]
    }
   ],
   "source": [
    "NIMAGES=1000 # THIS NEEDS TO MATCH THE DATALOADER PARTITION POINT!\n",
    "NZ=200\n",
    "FILTER_SIZE=64 #2 for testing\n",
    "BATCH_SIZE = 100\n",
    "IM_SIZE = 64\n",
    "dae = DAE(imSize=IM_SIZE, fSize=FILTER_SIZE, nz=NZ, sigma=1.0)\n",
    "# AWS:dae.load_params('/home/ubuntu/tutorials/PyTorch/TonisModels/Ex_58/')\n",
    "dae.load_params('./TonisModels/Ex_12/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n"
     ]
    }
   ],
   "source": [
    "for i, data in enumerate(testLoader):\n",
    "    print(i)\n",
    "    x, y = prep_data(data, useCUDA=dae.useCUDA)\n",
    "    z_enc = dae.encode(x)\n",
    "    z_enc_npy = z_enc.data.numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "xcorr = dae.corrupt(x)\n",
    "encCorr = dae.encode(xcorr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Compare histograms for enc, z_samples and encCorr\n",
    "fig2 = plt.figure()\n",
    "nEnc, bEnc, _ = plt.hist(z_enc.cpu().data.numpy().flatten(), 100, normed=True)\n",
    "nEncCorr, bEncCorr, _ = plt.hist(encCorr.cpu().data.numpy().flatten(), 100, normed=True)\n",
    "nNorm, bNorm, _ = plt.hist(dae.sample_z(10000).cpu().data.numpy().flatten(), 100, normed=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "sns.set(style=\"darkgrid\")\n",
    "sns.set_context(\"paper\", font_scale=1.5,rc={\"lines.linewidth\": 2.5})\n",
    "fig3 = plt.figure();\n",
    "\n",
    "plt.plot(bEnc[1:], nEnc, label='Encoded data')\n",
    "\n",
    "plt.plot(bEncCorr[1:], nEncCorr, label='Encoded, corrupted data')\n",
    "\n",
    "plt.plot(bNorm[1:], nNorm, label='Prior')\n",
    "\n",
    "plt.title('iDAAE')\n",
    "plt.xlabel('Value')\n",
    "plt.ylabel('PDF')\n",
    "plt.legend()\n",
    "plt.show()\n",
    "plt.savefig('HisEnc-12.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> graphics/FIGNBS/omnibars.m <==
% Script to compare log-likelihood results
% for Omniglot Dataset
cmap = parula(8);

AAE_EV=[823 15];
DAAE_EV0=[858 15]; DAAE_EV1=[722 15]; DAAE_EV5=[762 15];
iDAAE_EV=[631 14];

AAE_T=[572 55];
DAAE_T0=[677 54]; DAAE_T1=[530 54]; DAAE_T5=[487 57];
iDAAE_T=[413 52];

muLL_EV = (1/5)*(AAE_EV(1)+DAAE_EV0(1)+DAAE_EV1(1)+DAAE_EV5(1)+iDAAE_EV(1)); 
muLL_T = (1/5)*(AAE_T(1)+DAAE_T0(1)+DAAE_T1(1)+DAAE_T5(1)+iDAAE_T(1));

muLL_EV_T = (muLL_EV+muLL_T)/2;

hf=figure(1);set(hf,'Color','white');

%hlmuAll = line([0,8],[muLL_EV_T,muLL_EV_T]);
%set(hlmuAll,'LineStyle','--','Color',[0.5,0.5,0.5]);
%set(hlmuAll,'LineWidth',3);
hlmuEV  = line([0.5,9],[muLL_EV,muLL_EV]);
set(hlmuEV,'LineStyle','-.','Color',cmap(2,:));
set(hlmuEV,'LineWidth',2);
hlmuT   = line([2.5,12],[muLL_T,muLL_T]);
set(hlmuT,'LineStyle','-.','Color',cmap(3,:));
set(hlmuT,'LineWidth',2);
pAAE_EV=patch([1,1.75,1.75,1],[muLL_EV,muLL_EV,AAE_EV(1),AAE_EV(1)],cmap(2,:));
piDAAE_EV=patch([2,2.75,2.75,2],[muLL_EV,muLL_EV,iDAAE_EV(1),iDAAE_EV(1)],cmap(2,:));
pAAE_EV.EdgeColor='None';
piDAAE_EV.EdgeColor='None';

pAAE_T=patch([3,3.75,3.75,3],[muLL_T,muLL_T,AAE_T(1),AAE_T(1)],cmap(3,:));
piDAAE_T=patch([4,4.75,4.75,4],[muLL_T,muLL_T,iDAAE_T(1),iDAAE_T(1)],cmap(3,:));
pAAE_T.EdgeColor='None';
piDAAE_T.EdgeColor='None';

set(gca,'FontSize',16);

pl = line([5.5,5.5],[300,900]);set(pl,'LineStyle','--');

pDAAE_EV0=patch(1+[5.25,6,6.0,5.25],[muLL_EV,muLL_EV,DAAE_EV0(1),DAAE_EV0(1)],cmap(5,:));
pDAAE_EV1=patch(1+[6.25,7.0,7.0,6.25],[muLL_EV,muLL_EV,DAAE_EV1(1),DAAE_EV1(1)],cmap(5,:));
pDAAE_EV5=patch(1+[7.25,8.0,8.0,7.25],[muLL_EV,muLL_EV,DAAE_EV5(1),DAAE_EV5(1)],cmap(5,:));
pDAAE_EV0.EdgeColor='None';
pDAAE_EV1.EdgeColor='None';
pDAAE_EV5.EdgeColor='None';

pDAAE_T0=patch(1+[8.25,9,9.0,8.25],[muLL_T,muLL_T,DAAE_T0(1),DAAE_T0(1)],cmap(6,:));
pDAAE_T1=patch(1+[9.25,10,10,9.25],[muLL_T,muLL_T,DAAE_T1(1),DAAE_T1(1)],cmap(6,:));
pDAAE_T5=patch(1+[10.25,11,11,10.25],[muLL_T,muLL_T,DAAE_T5(1),DAAE_T5(1)],cmap(6,:));
pDAAE_T0.EdgeColor='None';
pDAAE_T1.EdgeColor='None';
pDAAE_T5.EdgeColor='None';
hold on

xlocs = [1,2,3,4,1+[5.25,6.25,7.25,8.25,9.25,10.25]]+0.375; % midpoint of each bar
ylocs = [AAE_EV(1),iDAAE_EV(1),AAE_T(1),iDAAE_T(1),...
    DAAE_EV0(1),DAAE_EV1(1),DAAE_EV5(1),DAAE_T0(1),DAAE_T1(1),DAAE_T5(1)];
evals = ([AAE_EV(2),iDAAE_EV(2),AAE_T(2),iDAAE_T(2),...
    DAAE_EV0(2),DAAE_EV1(2),DAAE_EV5(2),DAAE_T0(2),DAAE_T1(2),DAAE_T5(2)]);
errorbar(xlocs,ylocs,evals,'.','MarkerSize',15,'Color','k');

set(gca,'XTick',[])
ylabel('negative log-likelihood');

ht1=text(xlocs(1)-0.45,muLL_EV-20,'AAE');
ht2=text(xlocs(2)-0.35,muLL_EV+20,'iDAAE');
set(ht1,'FontSize',16,'Color',cmap(2,:))
set(ht2,'FontSize',16,'Color',cmap(2,:))

ht3=text(xlocs(3)-0.45,muLL_T-20,'AAE');
ht4=text(xlocs(4)-0.35,muLL_T+20,'iDAAE');
set(ht3,'FontSize',16,'Color',cmap(3,:))
set(ht4,'FontSize',16,'Color',cmap(3,:))

ht5=text(xlocs(5)-0.45,muLL_EV-20,'x^{(0)}');
ht6=text(xlocs(6)-0.35,muLL_EV+20,'x^{(1)}');
ht7=text(xlocs(7)-0.35,muLL_EV+20,'x^{(5)}');
set(ht5,'FontSize',16,'Color',cmap(5,:))
set(ht6,'FontSize',16,'Color',cmap(5,:))
set(ht7,'FontSize',16,'Color',cmap(5,:))

ht8=text(xlocs(8)-0.45,muLL_T-20,'x^{(0)}');
ht9=text(xlocs(9)-0.35,muLL_T+20,'x^{(1)}');
ht10=text(xlocs(10)-0.35,muLL_T+20,'x^{(5)}');
set(ht8,'FontSize',16,'Color',cmap(6,:))
set(ht9,'FontSize',16,'Color',cmap(6,:))
set(ht10,'FontSize',16,'Color',cmap(6,:))

hold off
